Dynamical homogenization in effective loop quantum cosmology

The effective dynamics of loop quantum gravity for marginally bound Lema\^itre-Tolman-Bondi spacetimes predict that the big-bang singularity is resolved and replaced by a cosmic bounce. Numerics show that these effective dynamics also homogenize small regions soon after the bounce when inhomogeneities before the bounce are sufficiently large. These homogeneous regions typically have a width of a few Planck lengths where relative perturbations in the energy density remain less than 15%. If the bounce is followed by an inflationary period, the homogeneous region can reach cosmic scales and the amplitude of relative perturbations can be suppressed to a value compatible with observations.

==> code_homogenization.m <==
%----------------------------------------------------------
% Matlab Code for cosmological collapse with large inhomogeneities
% in marginally bound case
% E. Wilson-Ewing
% building on previous Matlab Code for effective LQG
% collapse of dust matter written by
% V. Husain, J.G. Kelly, R. Santacruz and E. Wilson-Ewing
%----------------------------------------------------------
% Description:
%   This code solves the differential conservation equation
%   stated in the paper by making use of the Godunov Scheme.
%   Initial conditions are set up such we have a contracting
%   cosmological spacetime, with inhomogeneities that become
%   large by the time the bounce occurs.
%   The dynamics are for marginally bound configurations,
%   i.e., E^b = x.

%----------------------------------------------------------

% LQG B equation:
%   dot{B} + 1/(2gammaDelta)( x^3 sin^2(sqrt{Delta}B/x^2) )' = 0

% In dimensioness variables:
%   B-> B/sqrt(Delta), (x,t) -> (x/sqrt(Delta),t/sqrt(Delta))
%   dot{B} + 1/(2 gamma)( x^3 sin^2(B/x^2) )' = 0
%   gamma = 1
%
% Equation numbers refer to arXiv:2203.04238.
%

syms x y;
syms Rho0(x) Mfn(x);


%% Radial axis
%dx=0.0004;
%dx=0.0002;
dx=0.0001;
xm = 100.00;
X = 0.0:dx:xm;
XN = numel(X);


% run will end if t=T_final
T_final = 15.0;
%T_final = 0.000000000001;


%% Initial conditions
% Set up initial conditions for energy density rho

avgRho0 = 0.001;

% To have initial conditions with a minimal wavelength of the Planck
% length, there should be a cutoff of order xm
numTerms = 100;

Rho0(x) = avgRho0;
for loop = 1:numTerms
    Rho0(x) = Rho0 + 16*avgRho0*(rand-0.5)/numTerms * cos(loop*pi*x/xm);
end

Mfn(x) =  4*pi * int(y^2*Rho0(y),[0,x]);

Rhofn = matlabFunction(Rho0(x));
mass = matlabFunction(Mfn(x));


% From the initial function for rho, calculate vectors containing the
% initial values of rho, m, B and beta.
% Note B(1) = 0, since B = x*b.
% Also create vectors for the critical energy density and -pi/2 to
% create the dotted lines in the plots.

RhoInitial = zeros(1,XN);
MInitial = zeros(1,XN);
B = zeros(1,XN);
beta = zeros(1,XN);
rhoC = zeros(1,XN);
betaBounce = zeros(1,XN);


RhoInitial(1) = Rhofn(0);
%RhoInitial(1) = avgRho0; % to test exact homogeneity


for loop = 2:XN

    RhoInitial(loop) = Rhofn(X(loop));
%    RhoInitial(loop) = avgRho0; % to test exact homogeneity

    % Avoid numerical error by using exact integration near the origin.
    % This is numerically costly, so use the simpler calculation away
    % from the origin.

    % MInitial(loop) = mass(X(loop));
    if loop <= 1000
        % MInitial(loop) = (4*pi/3) * X(loop)^3 ...
        %     * (RhoInitial(1) + RhoInitial(loop))/2;
        MInitial(loop) = mass(X(loop));
    else
        MInitial(loop) = MInitial(loop-1) ...
            + 4*pi*dx*X(loop)^2*RhoInitial(loop);
    end



    B(loop) = -X(loop)^2 * asin(sqrt(2*MInitial(loop)/X(loop)^3));
    beta(loop) = B(loop) / X(loop)^2;

    rhoC(loop)=3/(8*pi);
    betaBounce(loop)=-pi/2;
end

beta(1) = beta(2);
rhoC(1)=3/(8*pi);
betaBounce(1)=-pi/2;






%% Video file
v = VideoWriter('LTB_Movie.avi');   
open (v);
% a = [];


counter = 0;

t=0;


graph_epsilon = 0.00000001;
min_radius = xm;


tic;


%% Dynamics
% This calculates the dynamics in steps of dt until the maximal
% computation time is reached.
while t < T_final


    graph_xmax = 0;


    % Set dt using velocity of characteristics
    vel = X.*sin(B./X.^2).*cos(B./X.^2);
    v_min = min(vel);
    v_max = max(vel);
    v_abs = max(-v_min, v_max);

    % CFL condition
    dt = 0.45*dx/abs(v_abs);

    t = t + dt;

    Bt = B;
    B(1)=0; % Inner boundary condition: since B = x*b, at x=0 we have B=0

    % Flux from B(1) into B(2) is 0 since B(1)=0
    B(2) = Bt(2) - dt/dx * flux(Bt(2)/X(2)^2,Bt(3)/X(3)^2,(X(2)+X(3))/2);

    % Call Godunov flux function for all other B(j)
    for j = 3:XN-1
        B(j) = Bt(j) - dt/dx * ...
            (flux(Bt(j)/X(j)^2,Bt(j+1)/X(j+1)^2,(X(j)+X(j+1))/2) ...
            - flux(Bt(j-1)/X(j-1)^2,Bt(j)/X(j)^2,(X(j-1)+X(j))/2));
        if B(j)/X(j)^2 < B(j-1)/X(j-1)^2 * (1 + graph_epsilon) || ...
                B(j)/X(j)^2 > B(j-1)/X(j-1)^2 * (1 - graph_epsilon)
            graph_xmax = X(j);
        end
    end

    % Outer boundary condition at XN: homogeneous cosmology where beta (or
    % equivalently B/x^2) is constant.
    B(XN) = B(XN-1)*(xm/(xm-dx))^2;



    beta = B ./ X .^ 2;
    beta(1) = beta(2); % to avoid NaN since X(1)=0





    %% Figures
    %  Update figures every 1000 timesteps
    if (mod(counter,1000)== 0)


        % theta  = 1 - X.^2/4.*sin(2*B./X.^2).^2; % from Eq. (5.15)
        % theta(1) = 1; % to avoid NaN since X(1)=0


        % from Eq. (4.15)
        Rho1 = (Bt-B) ./ X .^ 2 / (4*pi*dt);

        % Update Rho1 for small arguments since the numerical derivative is
        % not accurate at the end points. (We also rescale graph_xmax by
        % a factor of 0.999 to cut off numerical error at large arguments in
        % the graph.)
        % Note that this change is only for the graph as it does not
        % affect B at all, or the numerical solutions going forward.

        Rho1(1) = Rho1(10);
        Rho1(2) = Rho1(10);
        Rho1(3) = Rho1(10);
        Rho1(4) = Rho1(10);
        Rho1(5) = Rho1(10);
        Rho1(6) = Rho1(10);
        Rho1(7) = Rho1(10);
        Rho1(8) = Rho1(10);
        Rho1(9) = Rho1(10);

        Rho1(XN) = Rho1(XN-1);



        % 
        % % from Eq. (4.10)
        % Rho2 = 1/(8*pi) ./ X .^ 2 .* gradient(X .^ 3 .* sin(B./X.^2).^2, dx);
        % 
        % % Update Rho2 for small arguments since the numerical derivative is
        % % not accurate at the end points. (We also rescale graph_xmax by
        % % a factor of 0.999 to cut off numerical error at large arguments in
        % % the graph.)
        % % Note that this change is only for the graph as it does not
        % % affect B at all, or the numerical solutions going forward.
        % 
        % Rho2(1) = Rho2(10);
        % Rho2(2) = Rho2(10);
        % Rho2(3) = Rho2(10);
        % Rho2(4) = Rho2(10);
        % Rho2(5) = Rho2(10);
        % Rho2(6) = Rho2(10);
        % Rho2(7) = Rho2(10);
        % Rho2(8) = Rho2(10);
        % Rho2(9) = Rho2(10);



        relGradRho1 = gradient(Rho1, dx) ./ Rho1;


%        tiledlayout(2,1)
        tiledlayout(3,1)

        set(gcf,'color','w');
        set(gcf, "OuterPosition", [300,200,600,750]); % use if 3 tiles,
                            % First two entries are location on screen,
                            % 3rd entry is width and 4th entry is height

        p1 = nexttile;
        plot(p1,X,beta,'LineWidth',2);
        hold on                         % comment out these three
        plot(p1,X,betaBounce,'k:');     % lines to remove the dotted
        hold off                        % line showing -pi/2
%        grid on;
        if (counter == 0)
            xlim([0 xm]);
        else
            xlim([0 graph_xmax*0.999]);
        end
        ylim([min(beta)*1.05 max(beta)/1.07]);
        ylabel('\beta  ','Rotation',0, 'fontsize',14);
        xlabel('\it r', 'FontSize',12);

%        xticks({});
%        xticklabels({});


%         % Time box in first plot
%         delete(a);
%         dim = [.445 .875 .145 .05];
%         a = annotation('textbox',dim,'String',['   t = ', ...
%             num2str(t,'%.2f')], 'Horizontalalignment','center',...
%             'fontsize',12);
    

        p2 = nexttile;
        plot(p2,X,Rho1,'b','LineWidth',2);
%        plot(p2,X,Rho1,'b',X,RhoInitial,'r','LineWidth',2);  % to compare
%                                                       % different 
%                                                       % calculations 
%                                                       % for Rho
        hold on                 % comment out these three
        plot(p2,X,rhoC,'k:');   % lines to remove the dotted
        hold off                % line showing rhoC
%        grid on;
        if (counter == 0)
            xlim([0 xm]);
        else
            xlim([0 graph_xmax*0.999]);
        end
        ylim([0 min(min(max(Rho1)*1.07, mean(Rho1)*5), 0.31)]);
        ylabel('\rho  ','Rotation',0, 'fontsize',14);
        xlabel('\it r', 'FontSize',12);
%        xticks({});
%        xticklabels({});


        p3 = nexttile;
        plot(p3,X,relGradRho1,'LineWidth',2);
%        grid on;
        if (counter == 0)
            xlim([0 xm]);
        else
            xlim([0 graph_xmax*0.999]);
        end
        ylim([-mean(abs(relGradRho1))*5, mean(abs(relGradRho1))*5]);
        ylabel('\partial_{\itr} \rho / \rho ','Rotation',0,'fontsize',14);
        xlabel('\it r','FontSize',12);
%         xticks({});
%         xticklabels({});
    
        % Update figures
        drawnow;

        % Write to video file
        frame = getframe (gcf);
        writeVideo (v, frame);   
        hold off;

        % if counter == 0
        %     pause;
        % end
    
    end
    % End of if statement for figure


    if graph_xmax < min_radius
        min_radius = graph_xmax;
    end

    counter = counter + 1; 
      
end
% end while t < T_final loop


close(v);
% Close videowriter

toc;

%% Flux function used in the evolution of the solution
function F = flux(uL,uR,x)

 
    FL = (x^3/2)*sin(uL)^2;
    FR = (x^3/2)*sin(uR)^2;
        
    if uL <= uR
        F = min(FL,FR);
    elseif uL > uR 
        if (uR > -pi/2 || uL < -pi/2)
            F = max(FL,FR); 
        else
            F = x^3/2;
        end
    end 

end

